Center-twisted Gribov spectra and the finite-volume Gaussian response in the refined Gribov--Zwanziger framework

We develop a continuum framework for comparing the Gribov--Zwanziger and center-vortex descriptions of confinement through the gauge-invariant twisted partition function of the electric $\mathbb{Z}_N^{[1]}$ 1-form symmetry. A background 2-form field $B$, equivalently an 't~Hooft twist on a torus, labels a global sector and is not itself a dynamical center vortex. For a minimal irreducible twist on $T^4$, we derive the complete adjoint momentum lattice of $SU(N)$. The twisted spectrum is exactly the scalar spectrum on an enlarged torus with periods $(L_1,L_2,NL_3,NL_4)$ with the ordinary-torus sublattice removed. This yields a finite Faddeev--Popov gap at the flat representative and reduces twisted-minus-untwisted spectral traces to ordinary torus traces. For the refined Gribov--Zwanziger (RGZ) kernel, Poisson resummation gives an exact finite-volume Bessel-function winding sum with a universal center-twist projector. We evaluate the Gaussian one-loop integral at fixed RGZ parameters up to the finite-dimensional global zero-mode/stabilizer normalization. The Zwanziger determinants cancel, while the gauge-fixing/ghost sector leaves a universal massless primed determinant on $T^4$; the untwisted sector also contains constant gluon modes. The only normalization not fixed by the local quadratic Hessian is the relative zero-mode/stabilizer measure of the reducible untwisted and irreducibly twisted flat connections. We also derive closed finite-volume sources for the RGZ stationary equations. The massive response is exponentially suppressed at large volume, whereas the massless factor depends on the global zero-mode normalization. Thus the Gaussian calculation does not by itself establish the strong center-vortex-condensation criterion for $Z[B]/Z[0]$, but it isolates the remaining global normalization problem and separates a global twist from an actual dynamical vortex.

==> anc/check_spectral_identities_20260903-073808.wl <==
(* Independent Wolfram Language checks of the spectral identities used in
   gribov_vortex_20260903-073808.tex.  Run with

     wolframscript -file check_spectral_identities_20260903-073808.wl

   The calculation uses only built-in Wolfram Language functions. *)

ClearAll["Global`*"];

timeStamp = "20260903-073808";
baseDirectory = If[StringLength[$InputFileName] > 0,
  DirectoryName[ExpandFileName[$InputFileName]], Directory[]];
resultFile = FileNameJoin[
  {baseDirectory, "spectral_identity_results_" <> timeStamp <> ".txt"}];

thetaExp[a_?NumericQ] := Module[{nMax, modes},
  nMax = Max[2, Ceiling[Sqrt[36.0/a]]];
  modes = Range[nMax];
  1.0 + 2.0 Total[Exp[-a modes^2]]
];

theta1Momentum[length_?NumericQ, t_?NumericQ, cut_Integer] := Module[{modes},
  modes = Range[-cut, cut];
  Total[Exp[-t (2.0 Pi modes/length)^2]]
];

shiftedHeatTraceDifference[nColor_Integer, length_?NumericQ,
   t_?NumericQ, cut_Integer : 14] := Module[
  {modes, theta12, twisted34, theta0},
  modes = Range[-cut, cut];
  theta12 = theta1Momentum[length, t, cut]^2;
  twisted34 = Total@Flatten@Table[
     If[r == 0 && s == 0, 0.0,
       Total[Exp[-t (2.0 Pi (modes + s/nColor)/length)^2]]
       Total[Exp[-t (2.0 Pi (modes - r/nColor)/length)^2]]],
     {r, 0, nColor - 1}, {s, 0, nColor - 1}];
  theta0 = theta1Momentum[length, t, cut]^4;
  theta12 twisted34 - (nColor^2 - 1) theta0
];

enlargedHeatTraceDifference[nColor_Integer, length_?NumericQ,
   t_?NumericQ, cut_Integer : 14] := Module[{theta, thetaN},
  theta = theta1Momentum[length, t, cut];
  thetaN = theta1Momentum[nColor length, t, cut nColor + 2];
  theta^2 thetaN^2 - nColor^2 theta^4
];

windingHeatTraceDifference[nColor_Integer, length_?NumericQ,
   t_?NumericQ, cut_Integer : 14] := Module[{total = 0.0, q},
  Do[
    If[Mod[l3, nColor] == 0 && Mod[l4, nColor] == 0, Continue[]];
    q = l1^2 + l2^2 + l3^2 + l4^2;
    total += Exp[-length^2 q/(4.0 t)],
    {l1, -cut, cut}, {l2, -cut, cut},
    {l3, -cut, cut}, {l4, -cut, cut}];
  -nColor^2 length^4 total/(4.0 Pi t)^2
];

deltaThetaStable[t_?NumericQ, nColor_Integer, length_?NumericQ : 1.0] :=
 Module[{theta, thetaN},
  If[t < length^2/(4.0 Pi),
    theta = thetaExp[length^2/(4.0 t)];
    thetaN = thetaExp[(nColor length)^2/(4.0 t)];
    -nColor^2 length^4 (theta^4 - theta^2 thetaN^2)/(4.0 Pi t)^2,
    theta = thetaExp[4.0 Pi^2 t/length^2];
    thetaN = thetaExp[4.0 Pi^2 t/(nColor length)^2];
    theta^2 thetaN^2 - nColor^2 theta^4]
];

determinantProperTime[nColor_Integer, mass_?NumericQ,
   length_?NumericQ : 1.0] := NIntegrate[
  -Exp[-mass^2 Exp[x]] deltaThetaStable[Exp[x], nColor, length],
  {x, -12.0, 8.0}, AccuracyGoal -> 10, PrecisionGoal -> 10,
  MaxRecursion -> 30, Method -> "GlobalAdaptive"];

windingMultiplicities[nColor_Integer, radius_Integer] :=
 windingMultiplicities[nColor, radius] = Module[{harvest, q},
  harvest = Reap[
     Do[
       q = l1^2 + l2^2 + l3^2 + l4^2;
       If[q != 0 && q <= radius^2 &&
          !(Mod[l3, nColor] == 0 && Mod[l4, nColor] == 0), Sow[q]],
       {l1, -radius, radius}, {l2, -radius, radius},
       {l3, -radius, radius}, {l4, -radius, radius}]][[2]];
  If[Length[harvest] == 0, <||>, Counts[First[harvest]]]
];

determinantBessel[nColor_Integer, mass_?NumericQ,
   length_?NumericQ : 1.0, radius_Integer : 18] := Module[
  {multiplicities, qValues, terms},
  multiplicities = windingMultiplicities[nColor, radius];
  qValues = Sort[Keys[multiplicities]];
  terms = Map[
    Lookup[multiplicities, #] BesselK[2, mass length Sqrt[#]]/(length^2 #) &,
    qValues];
  nColor^2 length^4 mass^2 Total[terms]/(2.0 Pi^2)
];

masslessShapeRaw[nColor_Integer, epsilon_?NumericQ,
   length_?NumericQ : 1.0, muR_?NumericQ : 1.0] := Module[
  {mass, lower, upper, determinant},
  mass = epsilon/length;
  lower = Log[length^2] - 25.0;
  upper = Log[1.0/mass^2] + 16.0;
  determinant = NIntegrate[
    -Exp[-mass^2 Exp[x]] deltaThetaStable[Exp[x], nColor, length],
    {x, lower, upper}, AccuracyGoal -> 10, PrecisionGoal -> 10,
    MaxRecursion -> 35, Method -> "GlobalAdaptive"];
  determinant + (nColor^2 - 1) Log[mass^2/muR^2]
];

masslessShapeExtrapolated[nColor_Integer, length_?NumericQ : 1.0,
   muR_?NumericQ : 1.0] := Module[{epsilon1, epsilon2, value1, value2},
  epsilon1 = 0.001875;
  epsilon2 = 0.0009375;
  value1 = masslessShapeRaw[nColor, epsilon1, length, muR];
  value2 = masslessShapeRaw[nColor, epsilon2, length, muR];
  value2 - (value1 - value2)/3.0
];

numberString[x_, digits_Integer : 12] :=
 ToString[NumberForm[N[x], {18, digits}], OutputForm];
scientificString[x_, digits_Integer : 3] :=
 ToString[ScientificForm[N[x], digits], OutputForm];

lines = {};
emit[text_String] := (AppendTo[lines, text]; Print[text]);

worstMismatch = 0.0;
Do[
  shifted = shiftedHeatTraceDifference[nColor, 1.0, t];
  enlarged = enlargedHeatTraceDifference[nColor, 1.0, t];
  winding = windingHeatTraceDifference[nColor, 1.0, t];
  mismatch = Max[Abs[shifted - enlarged], Abs[shifted - winding]]/
    Max[1.0, Abs[shifted], Abs[enlarged], Abs[winding]];
  worstMismatch = Max[worstMismatch, mismatch],
  {nColor, {2, 3}}, {t, {0.02, 0.05, 0.1, 0.2, 0.5, 1.0}}];
emit["max relative heat-trace mismatch = " <>
  scientificString[worstMismatch]];

Do[
  properTime = determinantProperTime[nColor, mass];
  bessel = determinantBessel[nColor, mass];
  relativeError = Abs[properTime - bessel]/Abs[properTime];
  emit["N=" <> ToString[nColor] <> ", mL=" <> ToString[mass] <>
    ": proper-time=" <> numberString[properTime, 12] <>
    ", Bessel=" <> numberString[bessel, 12] <>
    ", rel.err=" <> scientificString[relativeError]],
  {nColor, {2, 3}}, {mass, {1.3, 2.0}}];

Do[
  baseValue = masslessShapeExtrapolated[nColor, 1.0, 1.0];
  emit["N=" <> ToString[nColor] <> ", G_N(mu_R L=1)=" <>
    numberString[baseValue, 11]];
  Do[
    scaledValue = masslessShapeExtrapolated[nColor, length, 1.0];
    prediction = baseValue - 2.0 (nColor^2 - 1) Log[length];
    emit["  L=" <> ToString[length] <> ": scale-law residual=" <>
      scientificString[scaledValue - prediction]],
    {length, {0.7, 1.8}}],
  {nColor, {2, 3}}];

Export[resultFile, StringRiffle[lines, "\n"] <> "\n", "Text"];
Print["Wrote ", resultFile];


==> anc/rgz_finite_volume_20260903-073808.wl <==
(* Fixed-parameter SU(3) RGZ finite-volume calculation for
   gribov_vortex_20260903-073808.tex.  Run with

     wolframscript -file rgz_finite_volume_20260903-073808.wl

   The script regenerates both PDF figures and the CSV data table, checks
   winding-cutoff convergence, and compares all three analytic sources with
   centered finite differences.  Only built-in Wolfram Language functions
   are used. *)

ClearAll["Global`*"];

timeStamp = "20260903-073808";
baseDirectory = If[StringLength[$InputFileName] > 0,
  DirectoryName[ExpandFileName[$InputFileName]], Directory[]];
figureDirectory = FileNameJoin[{baseDirectory, "figures"}];
dataDirectory = FileNameJoin[{baseDirectory, "data"}];
If[!DirectoryQ[figureDirectory],
  CreateDirectory[figureDirectory, CreateIntermediateDirectories -> True]];
If[!DirectoryQ[dataDirectory],
  CreateDirectory[dataDirectory, CreateIntermediateDirectories -> True]];

hbarc = 0.1973269804;                 (* GeV fm *)
fmToGeVInverse = 1.0/hbarc;
nColor = 3;
dimension = 4;
massSquaredM = 2.15;                  (* GeV^2 *)
massSquaredm = -1.81;                 (* GeV^2 *)
lambdaFourth = 4.16;                  (* GeV^4 = 2 g^2 N gamma^4 *)
adjointDimension = nColor^2 - 1;

sigma = Sqrt[(massSquaredM - massSquaredm)^2 - 4.0 lambdaFourth + 0.0 I];
muSquaredPlus = (massSquaredM + massSquaredm + sigma)/2.0;
muSquaredMinus = (massSquaredM + massSquaredm - sigma)/2.0;

positiveRealSquareRoot[z_] := Module[{root = Sqrt[z + 0.0 I]},
  If[Re[N[root]] < 0.0, -root, root]];

muPlus = positiveRealSquareRoot[muSquaredPlus];
muMinus = positiveRealSquareRoot[muSquaredMinus];
massM = Sqrt[massSquaredM];
kZero = (massSquaredM massSquaredm + lambdaFourth)/massSquaredM;

windingMultiplicities[radius_Integer] :=
 windingMultiplicities[radius] = Module[{harvest, q},
  harvest = Reap[
     Do[
       q = l1^2 + l2^2 + l3^2 + l4^2;
       If[q != 0 && q <= radius^2 &&
          !(Mod[l3, nColor] == 0 && Mod[l4, nColor] == 0), Sow[q]],
       {l1, -radius, radius}, {l2, -radius, radius},
       {l3, -radius, radius}, {l4, -radius, radius}]][[2]];
  If[Length[harvest] == 0, <||>, Counts[First[harvest]]]
];

dNWith[mass_, length_?NumericQ, multiplicities_Association] := Module[
  {qValues, terms},
  qValues = Sort[Keys[multiplicities]];
  terms = Map[
    Lookup[multiplicities, #] BesselK[2, mass length Sqrt[#]]/(length^2 #) &,
    qValues];
  nColor^2 length^4 mass^2 Total[terms]/(2.0 Pi^2)
];

rNWith[mass_, length_?NumericQ, multiplicities_Association] := Module[
  {qValues, terms},
  qValues = Sort[Keys[multiplicities]];
  terms = Map[
    Lookup[multiplicities, #] BesselK[1, mass length Sqrt[#]]/
      (length Sqrt[#]) &,
    qValues];
  -nColor^2 length^4 mass Total[terms]/(4.0 Pi^2)
];

multiplicities18 = windingMultiplicities[18];

dN[mass_, length_?NumericQ] := dNWith[mass, length, multiplicities18];
rN[mass_, length_?NumericQ] := rNWith[mass, length, multiplicities18];

deltaGammaTWith[length_?NumericQ, multiplicities_Association] :=
 (dimension - 1)/2.0 (
   dNWith[muPlus, length, multiplicities]
   + dNWith[muMinus, length, multiplicities]
   - dNWith[massM, length, multiplicities]);

deltaGammaT[length_?NumericQ] :=
 deltaGammaTWith[length, multiplicities18];

lambdaSourceTransverseWith[length_?NumericQ,
   multiplicities_Association] := (dimension - 1)/2.0 (
   rNWith[muPlus, length, multiplicities]
   - rNWith[muMinus, length, multiplicities])/
   (muSquaredMinus - muSquaredPlus);

lambdaSourceTransverse[length_?NumericQ] :=
 lambdaSourceTransverseWith[length, multiplicities18];

lambdaSourceFullWith[length_?NumericQ, multiplicities_Association] :=
 lambdaSourceTransverseWith[length, multiplicities]
 - adjointDimension/(2.0 (massSquaredM massSquaredm + lambdaFourth));

lambdaSourceFull[length_?NumericQ] :=
 lambdaSourceFullWith[length, multiplicities18];

leadingShortestWinding[length_?NumericQ] := 3.0 nColor^2 length^2/Pi^2 (
  muSquaredPlus BesselK[2, muPlus length]
  + muSquaredMinus BesselK[2, muMinus length]
  - massSquaredM BesselK[2, massM length]);

sourceMassSquaredm[length_?NumericQ] := Module[
  {resolventPlus, resolventMinus, delta},
  resolventPlus = rN[muPlus, length];
  resolventMinus = rN[muMinus, length];
  delta = massSquaredM - massSquaredm;
  (dimension - 1)/4.0 (resolventPlus + resolventMinus
    + delta/sigma (resolventMinus - resolventPlus))
  - adjointDimension massSquaredM/
    (2.0 (massSquaredM massSquaredm + lambdaFourth))
];

sourceMassSquaredM[length_?NumericQ] := Module[
  {resolventPlus, resolventMinus, resolventM, delta},
  resolventPlus = rN[muPlus, length];
  resolventMinus = rN[muMinus, length];
  resolventM = rN[massM, length];
  delta = massSquaredM - massSquaredm;
  (dimension - 1)/4.0 (resolventPlus + resolventMinus
    + delta/sigma (resolventPlus - resolventMinus) - 2.0 resolventM)
  + adjointDimension lambdaFourth/
    (2.0 massSquaredM (massSquaredM massSquaredm + lambdaFourth))
];

rootsForParameters[massSquaredMValue_?NumericQ,
   massSquaredmValue_?NumericQ, lambdaFourthValue_?NumericQ] := Module[
  {localSigma, localMuSquaredPlus, localMuSquaredMinus},
  localSigma = Sqrt[(massSquaredMValue - massSquaredmValue)^2
    - 4.0 lambdaFourthValue + 0.0 I];
  localMuSquaredPlus =
    (massSquaredMValue + massSquaredmValue + localSigma)/2.0;
  localMuSquaredMinus =
    (massSquaredMValue + massSquaredmValue - localSigma)/2.0;
  {localMuSquaredPlus, localMuSquaredMinus,
   positiveRealSquareRoot[localMuSquaredPlus],
   positiveRealSquareRoot[localMuSquaredMinus]}
];

gaussianParameterPart[massSquaredMValue_?NumericQ,
   massSquaredmValue_?NumericQ, lambdaFourthValue_?NumericQ,
   length_?NumericQ] := Module[
  {roots, localMuPlus, localMuMinus, transverse, localKZero},
  roots = rootsForParameters[
    massSquaredMValue, massSquaredmValue, lambdaFourthValue];
  localMuPlus = roots[[3]];
  localMuMinus = roots[[4]];
  transverse = (dimension - 1)/2.0 (
    dN[localMuPlus, length] + dN[localMuMinus, length]
    - dN[positiveRealSquareRoot[massSquaredMValue], length]);
  localKZero =
    (massSquaredMValue massSquaredmValue + lambdaFourthValue)/
      massSquaredMValue;
  Re[N[transverse - adjointDimension Log[localKZero]/2.0]]
];

finiteDifferenceSourceCheck[] := Module[
  {length, base, analytic, names, errors = {}, step, plus, minus,
   finiteDifference, relativeError},
  length = 1.0 fmToGeVInverse;
  base = {massSquaredM, massSquaredm, lambdaFourth};
  analytic = Re@N@{
    sourceMassSquaredM[length], sourceMassSquaredm[length],
    lambdaSourceFull[length]};
  names = {"M2", "m2", "lambda4"};
  Do[
    step = 10.^-5 Max[1.0, Abs[base[[index]]]];
    plus = base;
    minus = base;
    plus[[index]] += step;
    minus[[index]] -= step;
    finiteDifference = (
      Apply[gaussianParameterPart, Append[plus, length]]
      - Apply[gaussianParameterPart, Append[minus, length]])/(2.0 step);
    relativeError = Abs[finiteDifference - analytic[[index]]]/
      Max[1.0, Abs[finiteDifference], Abs[analytic[[index]]]];
    AppendTo[errors, relativeError];
    emit["source check " <> names[[index]] <>
      ": analytic=" <> numberString[analytic[[index]], 12] <>
      ", finite-diff=" <> numberString[finiteDifference, 12] <>
      ", rel.err=" <> scientificString[relativeError]],
    {index, 1, 3}];
  Max[errors]
];

numberString[x_, digits_Integer : 12] :=
 ToString[NumberForm[N[x], {20, digits}], OutputForm];
scientificString[x_, digits_Integer : 3] :=
 ToString[ScientificForm[N[x], digits], OutputForm];
complexString[z_, digits_Integer : 12] :=
 numberString[Re[N[z]], digits] <>
  If[Im[N[z]] < 0, " - ", " + "] <>
  numberString[Abs[Im[N[z]]], digits] <> " I";

lines = {};
emit[text_String] := (AppendTo[lines, text]; Print[text]);

emit["sigma = " <> complexString[sigma, 12]];
emit["mu_+^2 = " <> complexString[muSquaredPlus, 12] <> " GeV^2"];
emit["mu_-^2 = " <> complexString[muSquaredMinus, 12] <> " GeV^2"];
emit["mu_+ = " <> complexString[muPlus, 12] <> " GeV"];
emit["mu_- = " <> complexString[muMinus, 12] <> " GeV"];
emit["K0 = " <> numberString[kZero, 12] <> " GeV^2"];
emit["oscillation period from Im(mu_+) = " <>
  numberString[2.0 Pi hbarc/Abs[Im[muPlus]], 6] <> " fm"];

Do[
  length = lengthFm fmToGeVInverse;
  emit["L=" <> ToString[NumberForm[lengthFm, {2, 1}], OutputForm] <>
    " fm: DeltaGammaT=" <> numberString[Re[deltaGammaT[length]], 12] <>
    ", source/V=" <>
    numberString[Re[lambdaSourceFull[length]]/length^4, 12]],
  {lengthFm, {0.5, 1.0, 2.0, 3.0}}];

maximumSourceError = finiteDifferenceSourceCheck[];
emit["max source finite-difference relative error = " <>
  scientificString[maximumSourceError]];

multiplicities22 = windingMultiplicities[22];
cutoffGridFm = N[Subdivide[0.5, 3.5, 300]];
cutoffGrid = cutoffGridFm fmToGeVInverse;
deltaCutoffDifferences = Map[
  Abs[Re[deltaGammaTWith[#, multiplicities18]
    - deltaGammaTWith[#, multiplicities22]]] &, cutoffGrid];
sourceCutoffDifferences = Map[
  Abs[Re[lambdaSourceFullWith[#, multiplicities18]
    - lambdaSourceFullWith[#, multiplicities22]]] &, cutoffGrid];
emit["max |DeltaGammaT(R=18)-DeltaGammaT(R=22)| = " <>
  scientificString[Max[deltaCutoffDifferences]]];
emit["max |lambda source(R=18)-lambda source(R=22)| = " <>
  scientificString[Max[sourceCutoffDifferences]] <> " GeV^-4"];

figureGridFm = N[Subdivide[0.60, 3.40, 140]];
figureGrid = figureGridFm fmToGeVInverse;
exactValues = Re[N[deltaGammaT /@ figureGrid]];
leadingValues = Re[N[leadingShortestWinding /@ figureGrid]];

deltaPlot = ListLinePlot[
  {Transpose[{figureGridFm, exactValues}],
   Transpose[{figureGridFm, leadingValues}]},
  Frame -> True, Axes -> False,
  FrameLabel -> {Style["L [fm]", 12],
    Style["Delta Gamma_T^(2)", 12]},
  PlotStyle -> {Directive[Blue, Thick], Directive[Orange, Dashed, Thick]},
  PlotLegends -> Placed[
    {"full winding sum", "shortest-winding term"}, {0.67, 0.80}],
  GridLines -> {None, {0.0}}, GridLinesStyle -> Directive[Gray, Thin],
  PlotRange -> All, ImageSize -> 400];
Export[FileNameJoin[{figureDirectory, "rgz_deltaGamma_SU3.pdf"}], deltaPlot];

sourceGridFm = N[Subdivide[0.50, 3.50, 150]];
sourceGrid = sourceGridFm fmToGeVInverse;
sourceTransverseValues = Re[N[lambdaSourceTransverse /@ sourceGrid]];
sourceFullValues = Re[N[lambdaSourceFull /@ sourceGrid]];

sourcePlot = ListLinePlot[
  {Transpose[{sourceGridFm, sourceTransverseValues}],
   Transpose[{sourceGridFm, sourceFullValues}]},
  Frame -> True, Axes -> False,
  FrameLabel -> {Style["L [fm]", 12],
    Style["d Delta Gamma_Gauss^(2) / d lambda^4 [GeV^-4]", 11]},
  PlotStyle -> {Directive[Blue, Thick], Directive[Orange, Dashed, Thick]},
  PlotLegends -> Placed[
    {"spectral source", "including p=0 correction"}, {0.67, 0.20}],
  GridLines -> {None, {0.0}}, GridLinesStyle -> Directive[Gray, Thin],
  PlotRange -> All, ImageSize -> 400];
Export[FileNameJoin[{figureDirectory, "rgz_horizon_source_SU3.pdf"}],
  sourcePlot];

csvRows = MapThread[
  {#1, Re[deltaGammaT[#2]],
    Re[lambdaSourceTransverse[#2]]/#2^4,
    Re[lambdaSourceFull[#2]]/#2^4} &,
  {sourceGridFm, sourceGrid}];
csvHeader = {"L_fm", "DeltaGammaT",
  "lambda_source_per_V_transverse", "lambda_source_per_V_full"};
Export[
  FileNameJoin[{dataDirectory,
    "rgz_SU3_finite_volume_" <> timeStamp <> ".csv"}],
  Prepend[csvRows, csvHeader], "CSV"];

resultFile = FileNameJoin[
  {baseDirectory, "rgz_numerical_results_" <> timeStamp <> ".txt"}];
Export[resultFile, StringRiffle[lines, "\n"] <> "\n", "Text"];
Print["Wrote ", resultFile];

